Robin spectrum: two disks maximize the third eigenvalue

The third eigenvalue of the Robin Laplacian on a simply-connected planar domain of given area is bounded above by the third eigenvalue of a disjoint union of two disks, provided the Robin parameter lies in a certain range and is scaled in each case by the length of the boundary. Equality is achieved when the domain degenerates suitably to the two disks.

==> Figures/OlderVersions/geogebra_javascript.js <==
function ggbOnInit() {}


==> Figures/geogebra_javascript.js <==
function ggbOnInit() {}

